Extraction of the microscopic properties of quasi-particles using deep neural networks

We use deep neural networks (DNN) to obtain the microscopic characteristics of partons in terms of dynamical degrees of freedom on the basis of an off-shell quasiparticle description. We aim to infer masses and widths of quasi-gluons, up/down, and strange quarks using constraints on the macroscopic thermodynamic observables obtained by the first-principles calculations lattice QCD. In this work, we use 3 independent dimensionless thermodynamic observables from lQCD for minimization. First, we train our DNN using the DQPM (Dynamical QuasiParticle Model) Ansatz for the masses and widths. Furthermore, we use the DNN capabilities to generalize this Ansatz, to evaluate which quasiparticle characteristics are desirable to describe different thermodynamic functions simultaneously. To evaluate consistently the microscopic properties obtained by the DNN in the case of off-shell quarks and gluons, we compute transport coefficients using the spectral function within Kubo-Zubarev formalism in different setups. In particular, we make a comprehensive comparison in the case of the dimensionless ratios of shear viscosity over entropy density $\eta/s$ and electric conductivity over temperature $\sigma_Q/T$, which provide additional constraints for the parameter generalization of the considered models.

==> anc/aset_ag_etas.txt <==
# T/Tc, eta_max,eta_min
     1.00000      0.14973      0.11081
     1.05282      0.14276      0.10729
     1.10563      0.13841      0.10599
     1.15845      0.13854      0.10830
     1.21126      0.14065      0.11253
     1.26408      0.14212      0.11666
     1.31689      0.14214      0.12002
     1.36971      0.14140      0.12317
     1.42252      0.14098      0.12688
     1.47534      0.14156      0.13161
     1.52815      0.14417      0.13512
     1.58097      0.14793      0.13944
     1.63378      0.15358      0.14439
     1.68660      0.15974      0.14974
     1.73942      0.16626      0.15524
     1.79223      0.17324      0.16049
     1.84505      0.17978      0.16423
     1.89786      0.18590      0.16793
     1.95068      0.19168      0.17161
     2.00349      0.19721      0.17535
     2.05631      0.20256      0.17920
     2.10912      0.20790      0.18320
     2.16194      0.21392      0.18738
     2.21475      0.21989      0.19170
     2.26757      0.22574      0.19611
     2.32038      0.23145      0.20058
     2.37320      0.23701      0.20511
     2.42601      0.24247      0.20972
     2.47883      0.24790      0.21447
     2.53165      0.25334      0.21941


==> anc/aset_ag_sigmaT.txt <==
# T/Tc, sigma/T(strange)_max,sigma/T(strange)_min, sigma/T(full)_max, sigma/T(full)_min
     1.00000      0.00040      0.00028      0.00489      0.00249
     1.07464      0.00055      0.00041      0.00585      0.00342
     1.14928      0.00069      0.00054      0.00660      0.00431
     1.22392      0.00082      0.00067      0.00712      0.00513
     1.29856      0.00093      0.00079      0.00746      0.00583
     1.37320      0.00103      0.00091      0.00766      0.00641
     1.44784      0.00114      0.00102      0.00780      0.00685
     1.52248      0.00127      0.00109      0.00791      0.00713
     1.59712      0.00139      0.00116      0.00817      0.00733
     1.67176      0.00150      0.00123      0.00861      0.00749
     1.74640      0.00161      0.00130      0.00904      0.00764
     1.82104      0.00171      0.00137      0.00944      0.00779
     1.89568      0.00181      0.00145      0.00982      0.00793
     1.97032      0.00190      0.00151      0.01018      0.00799
     2.04496      0.00200      0.00157      0.01054      0.00806
     2.11960      0.00213      0.00164      0.01090      0.00815
     2.19424      0.00224      0.00170      0.01124      0.00826
     2.26888      0.00236      0.00176      0.01155      0.00839
     2.34352      0.00247      0.00183      0.01184      0.00854
     2.41816      0.00256      0.00190      0.01210      0.00871
     2.49280      0.00266      0.00197      0.01234      0.00891
     2.56744      0.00274      0.00205      0.01256      0.00913
     2.64208      0.00284      0.00213      0.01278      0.00938
     2.71672      0.00293      0.00220      0.01297      0.00964
     2.79136      0.00301      0.00226      0.01314      0.00991
     2.86600      0.00310      0.00232      0.01330      0.01020
     2.94064      0.00317      0.00237      0.01345      0.01051
     3.01528      0.00325      0.00242      0.01361      0.01084
     3.08992      0.00332      0.00247      0.01431      0.01119
     3.16456      0.00338      0.00252      0.01506      0.01156


==> anc/aset_aqg.txt <==
# T/Tc, Ag_min^2, Ag_max^2, Aq_min^2, Aq_max^2
     0.98101      0.76697      0.96737      0.12538      0.19983
     1.00789      0.78298      0.96088      0.11633      0.18222
     1.03476      0.79879      0.95509      0.10830      0.16651
     1.06164      0.81424      0.94994      0.10076      0.15255
     1.08851      0.82914      0.94538      0.09340      0.14019
     1.11539      0.84331      0.94136      0.08687      0.12927
     1.14226      0.85658      0.93784      0.08114      0.11964
     1.16914      0.86879      0.93475      0.07615      0.11116
     1.19601      0.87758      0.93673      0.07184      0.10425
     1.22289      0.87931      0.94325      0.06818      0.09887
     1.24976      0.88135      0.94884      0.06510      0.09405
     1.27664      0.88363      0.95352      0.06255      0.08974
     1.30351      0.88612      0.95732      0.06047      0.08589
     1.33039      0.88876      0.96029      0.05882      0.08244
     1.35726      0.89153      0.96247      0.05756      0.07936
     1.38414      0.89317      0.96391      0.05662      0.07662
     1.41101      0.89364      0.96467      0.05598      0.07417
     1.43789      0.89416      0.96480      0.05559      0.07199
     1.46476      0.89475      0.96436      0.05541      0.07006
     1.49164      0.89539      0.96340      0.05541      0.06836
     1.51851      0.89609      0.96197      0.05557      0.06705
     1.54539      0.89683      0.96013      0.05585      0.06604
     1.57226      0.89762      0.95793      0.05623      0.06518
     1.59913      0.89846      0.95540      0.05670      0.06446
     1.62601      0.89934      0.95339      0.05723      0.06389
     1.65288      0.90026      0.95202      0.05712      0.06344
     1.67976      0.90120      0.95034      0.05710      0.06311
     1.70663      0.90218      0.94839      0.05718      0.06290
     1.73351      0.90319      0.94618      0.05737      0.06279
     1.76038      0.90421      0.94374      0.05757      0.06283
     1.78726      0.90525      0.94109      0.05772      0.06356
     1.81413      0.90630      0.93827      0.05797      0.06434
     1.84101      0.90735      0.93617      0.05832      0.06517
     1.86788      0.90840      0.93480      0.05876      0.06605
     1.89476      0.90710      0.93324      0.05930      0.06697
     1.92163      0.90567      0.93152      0.05988      0.06794
     1.94851      0.90421      0.92964      0.06041      0.06895
     1.97538      0.90275      0.92762      0.06101      0.07001
     2.00226      0.90126      0.92548      0.06169      0.07110
     2.02913      0.89789      0.92421      0.06244      0.07223
     2.05601      0.89430      0.92335      0.06327      0.07341
     2.08288      0.89077      0.92237      0.06418      0.07462
     2.10976      0.88732      0.92127      0.06516      0.07588
     2.13663      0.88395      0.92007      0.06622      0.07717
     2.16351      0.88066      0.91876      0.06736      0.07852
     2.19038      0.87747      0.91750      0.06857      0.07991
     2.21726      0.87435      0.91769      0.06987      0.08135
     2.24413      0.87133      0.91774      0.07126      0.08285
     2.27101      0.86840      0.91765      0.07273      0.08439
     2.29788      0.86556      0.91740      0.07428      0.08600
     2.32476      0.86281      0.91700      0.07593      0.08767
     2.35163      0.86015      0.91644      0.07767      0.08940
     2.37851      0.85758      0.91570      0.07951      0.09121
     2.40538      0.85510      0.91479      0.08145      0.09309
     2.43226      0.85270      0.91369      0.08349      0.09505
     2.45913      0.85039      0.91241      0.08563      0.09709
     2.48601      0.84816      0.91093      0.08789      0.09922
     2.51288      0.84600      0.90927      0.09025      0.10145
     2.53976      0.84393      0.90740      0.09274      0.10396
     2.56663      0.84193      0.90534      0.09534      0.10661
     2.59351      0.84000      0.90309      0.09807      0.10940
     2.62038      0.83813      0.90070      0.10092      0.11238
     2.64726      0.83634      0.89866      0.10391      0.11575
     2.67413      0.83461      0.89649      0.10703      0.11924
     2.70101      0.83293      0.89418      0.11030      0.12284
     2.72788      0.83132      0.89174      0.11371      0.12657
     2.75475      0.82975      0.88916      0.11726      0.13043
     2.78163      0.82824      0.88647      0.12097      0.13440
     2.80850      0.82677      0.88364      0.12483      0.13851
     2.83538      0.82535      0.88070      0.12886      0.14274
     2.86225      0.82397      0.87765      0.13304      0.14710
     2.88913      0.82263      0.87449      0.13740      0.15167
     2.91600      0.82132      0.87122      0.14192      0.15671
     2.94288      0.82005      0.86785      0.14662      0.16197
     2.96975      0.81881      0.86440      0.15150      0.16743
     2.99663      0.81760      0.86085      0.15655      0.17310
     3.02350      0.81641      0.85722      0.16179      0.17922
     3.05038      0.81525      0.85352      0.16722      0.18587
     3.07725      0.81367      0.84974      0.17283      0.19273
     3.10413      0.81113      0.84590      0.17863      0.19979
     3.13100      0.80862      0.84200      0.18412      0.20703
     3.15788      0.80614      0.83805      0.18954      0.21444
     3.18475      0.80369      0.83406      0.19511      0.22200
     3.21163      0.80127      0.83002      0.20083      0.22970
     3.23850      0.79888      0.82595      0.20670      0.23751
     3.26538      0.79653      0.82185      0.21272      0.24541
     3.29225      0.79420      0.81898      0.21888      0.25338
     3.31913      0.79190      0.81646      0.22519      0.26140
     3.34600      0.78822      0.81396      0.23165      0.26945
     3.37288      0.78384      0.81147      0.23818      0.27750
     3.39975      0.77954      0.80900      0.24406      0.28554
     3.42663      0.77533      0.80655      0.25002      0.29354
     3.45350      0.77123      0.80431      0.25604      0.30149
     3.48038      0.76722      0.80365      0.26213      0.30936
     3.50725      0.76333      0.80301      0.26828      0.31714


==> anc/aset_eos_3.txt <==
# T/Tc, entr_max, entr_min, chib_max, chib_min, chis_max, chis_min
     0.98101      5.77074      5.30545      0.09992      0.09067      0.28568      0.26525
     0.99358      5.99375      5.53133      0.10535      0.09638      0.30223      0.28186
     1.00614      6.23173      5.77238      0.11094      0.10201      0.31905      0.29885
     1.01870      6.48269      6.02786      0.11665      0.10771      0.33609      0.31616
     1.03126      6.74362      6.29576      0.12247      0.11350      0.35327      0.33372
     1.04383      7.01047      6.57284      0.12838      0.11935      0.37054      0.35145
     1.05639      7.28758      6.85488      0.13434      0.12524      0.38784      0.36928
     1.06895      7.57515      7.13712      0.14034      0.13115      0.40510      0.38714
     1.08152      7.84942      7.41469      0.14654      0.13707      0.42227      0.40494
     1.09408      8.10684      7.68322      0.15271      0.14295      0.43929      0.42262
     1.10664      8.34535      7.93906      0.15878      0.14880      0.45610      0.44011
     1.11920      8.56434      8.17976      0.16471      0.15458      0.47345      0.45734
     1.13177      8.76451      8.40407      0.17050      0.16027      0.49061      0.47391
     1.14433      8.94761      8.61188      0.17613      0.16587      0.50738      0.49002
     1.15689      9.11607      8.80413      0.18158      0.17134      0.52368      0.50578
     1.16945      9.27368      8.98250      0.18685      0.17669      0.53946      0.52115
     1.18202      9.42700      9.14920      0.19193      0.18189      0.55469      0.53611
     1.19458      9.57302      9.30674      0.19681      0.18694      0.56935      0.55061
     1.20714      9.71438      9.45762      0.20162      0.19184      0.58344      0.56466
     1.21971      9.85333      9.60427      0.20629      0.19657      0.59697      0.57824
     1.23227      9.99175      9.74890      0.21078      0.20115      0.60993      0.59135
     1.24483     10.13101      9.89332      0.21508      0.20556      0.62235      0.60399
     1.25739     10.27206     10.03898      0.21920      0.20981      0.63423      0.61617
     1.26996     10.41544     10.18694      0.22315      0.21391      0.64561      0.62789
     1.28252     10.56128     10.33782      0.22691      0.21785      0.65657      0.63917
     1.29508     10.70944     10.49187      0.23051      0.22164      0.66724      0.65002
     1.30765     10.85945     10.64896      0.23394      0.22529      0.67741      0.66046
     1.32021     11.01069     10.80870      0.23721      0.22880      0.68711      0.67049
     1.33277     11.16238     10.97041      0.24032      0.23217      0.69634      0.68013
     1.34533     11.31362     11.13322      0.24329      0.23542      0.70513      0.68939
     1.35790     11.46350     11.29614      0.24612      0.23853      0.71351      0.69830
     1.37046     11.61634     11.45344      0.24881      0.24152      0.72148      0.70685
     1.38302     11.77343     11.60302      0.25137      0.24439      0.72907      0.71506
     1.39559     11.92681     11.74955      0.25381      0.24714      0.73629      0.72294
     1.40815     12.07551     11.89227      0.25613      0.24978      0.74317      0.73050
     1.42071     12.21879     12.03042      0.25834      0.25230      0.74972      0.73776
     1.43327     12.35604     12.16344      0.26044      0.25472      0.75596      0.74471
     1.44584     12.48675     12.29084      0.26244      0.25704      0.76207      0.75137
     1.45840     12.61062     12.41229      0.26434      0.25923      0.76794      0.75775
     1.47096     12.72749     12.52753      0.26616      0.26125      0.77364      0.76386
     1.48353     12.83733     12.63651      0.26788      0.26318      0.77914      0.76970
     1.49609     12.94020     12.73921      0.26953      0.26502      0.78438      0.77528
     1.50865     13.03632     12.83575      0.27110      0.26678      0.78937      0.78062
     1.52121     13.12596     12.92628      0.27260      0.26847      0.79413      0.78570
     1.53378     13.20948     13.01114      0.27402      0.27007      0.79866      0.79050
     1.54634     13.28728     13.09060      0.27540      0.27161      0.80307      0.79509
     1.55890     13.35979     13.16506      0.27683      0.27308      0.80729      0.79947
     1.57146     13.42750     13.23491      0.27820      0.27448      0.81131      0.80367
     1.58403     13.49086     13.30057      0.27950      0.27582      0.81514      0.80768
     1.59659     13.55035     13.36249      0.28074      0.27711      0.81886      0.81152
     1.60915     13.60643     13.42110      0.28193      0.27833      0.82242      0.81519
     1.62172     13.65958     13.47683      0.28306      0.27950      0.82580      0.81870
     1.63428     13.71020     13.53012      0.28413      0.28063      0.82903      0.82205
     1.64684     13.75868     13.58135      0.28516      0.28170      0.83211      0.82527
     1.65940     13.80539     13.63090      0.28614      0.28273      0.83505      0.82835
     1.67197     13.85068     13.67915      0.28708      0.28371      0.83785      0.83123
     1.68453     13.89486     13.72641      0.28797      0.28466      0.84053      0.83397
     1.69709     13.93817     13.77298      0.28883      0.28556      0.84308      0.83658
     1.70966     13.98085     13.81912      0.28965      0.28643      0.84552      0.83908
     1.72222     14.02388     13.86507      0.29043      0.28727      0.84786      0.84146
     1.73478     14.07571     13.90983      0.29118      0.28807      0.85009      0.84374
     1.74734     14.12747     13.95416      0.29190      0.28884      0.85223      0.84592
     1.75991     14.17926     13.99883      0.29259      0.28959      0.85428      0.84801
     1.77247     14.23112     14.04395      0.29325      0.29030      0.85624      0.85000
     1.78503     14.28309     14.08962      0.29388      0.29099      0.85812      0.85191
     1.79760     14.33517     14.13588      0.29449      0.29166      0.85993      0.85374
     1.81016     14.38732     14.18274      0.29508      0.29230      0.86166      0.85550
     1.82272     14.43952     14.23023      0.29564      0.29292      0.86333      0.85718
     1.83528     14.49170     14.27834      0.29618      0.29352      0.86503      0.85880
     1.84785     14.54380     14.32704      0.29671      0.29410      0.86668      0.86035
     1.86041     14.59572     14.37627      0.29723      0.29465      0.86827      0.86184
     1.87297     14.64741     14.42603      0.29775      0.29519      0.86981      0.86328
     1.88554     14.69876     14.47618      0.29825      0.29571      0.87130      0.86462
     1.89810     14.74968     14.52670      0.29874      0.29622      0.87273      0.86588
     1.91066     14.80010     14.57746      0.29921      0.29670      0.87411      0.86710
     1.92322     14.84992     14.62838      0.29966      0.29717      0.87545      0.86828
     1.93579     14.89908     14.67937      0.30009      0.29762      0.87674      0.86942
     1.94835     14.94748     14.73030      0.30051      0.29805      0.87798      0.87053
     1.96091     14.99507     14.78109      0.30091      0.29847      0.87918      0.87160
     1.97347     15.04179     14.83160      0.30129      0.29887      0.88034      0.87264
     1.98604     15.08760     14.87443      0.30166      0.29926      0.88145      0.87364
     1.99860     15.13241     14.91557      0.30201      0.29963      0.88252      0.87462
     2.01116     15.17622     14.95615      0.30234      0.29999      0.88355      0.87555
     2.02373     15.21899     14.99609      0.30266      0.30033      0.88453      0.87646
     2.03629     15.26070     15.03535      0.30296      0.30065      0.88548      0.87733
     2.04885     15.30132     15.07389      0.30324      0.30096      0.88645      0.87817
     2.06141     15.34086     15.11167      0.30355      0.30126      0.88749      0.87898
     2.07398     15.37930     15.14868      0.30388      0.30153      0.88849      0.87975
     2.08654     15.41668     15.18490      0.30419      0.30180      0.88944      0.88048
     2.09910     15.45298     15.22033      0.30449      0.30205      0.89035      0.88113
     2.11167     15.48826     15.25496      0.30477      0.30228      0.89121      0.88173
     2.12423     15.52255     15.28884      0.30503      0.30250      0.89203      0.88230
     2.13679     15.55586     15.32196      0.30527      0.30267      0.89280      0.88283
     2.14935     15.58828     15.35438      0.30550      0.30283      0.89352      0.88332
     2.16192     15.61984     15.38614      0.30571      0.30297      0.89419      0.88377
     2.17448     15.65059     15.41727      0.30590      0.30310      0.89482      0.88419
     2.18704     15.68627     15.44785      0.30608      0.30321      0.89540      0.88457
     2.19961     15.72268     15.47794      0.30624      0.30332      0.89593      0.88492
     2.21217     15.75838     15.50757      0.30638      0.30341      0.89642      0.88523
     2.22473     15.79344     15.53684      0.30651      0.30348      0.89686      0.88550
     2.23729     15.82788     15.56579      0.30661      0.30355      0.89725      0.88575
     2.24986     15.86176     15.59446      0.30671      0.30360      0.89760      0.88595
     2.26242     15.89508     15.62293      0.30678      0.30364      0.89790      0.88613
     2.27498     15.92789     15.65123      0.30685      0.30367      0.89816      0.88627
     2.28755     15.96021     15.67941      0.30689      0.30369      0.89837      0.88638
     2.30011     15.99201     15.70748      0.30692      0.30370      0.89854      0.88646
     2.31267     16.02331     15.73547      0.30694      0.30369      0.89867      0.88651
     2.32523     16.05410     15.76339      0.30697      0.30368      0.89875      0.88653
     2.33780     16.08436     15.79124      0.30699      0.30366      0.89880      0.88653
     2.35036     16.11404     15.81901      0.30700      0.30363      0.89881      0.88650
     2.36292     16.14311     15.84668      0.30700      0.30359      0.89877      0.88644
     2.37549     16.17154     15.87423      0.30699      0.30354      0.89870      0.88636
     2.38805     16.19927     15.90162      0.30697      0.30348      0.89860      0.88626
     2.40061     16.22627     15.92880      0.30693      0.30342      0.89846      0.88613
     2.41317     16.25249     15.95576      0.30688      0.30335      0.89828      0.88599
     2.42574     16.27788     15.98240      0.30681      0.30327      0.89814      0.88583
     2.43830     16.30240     16.00871      0.30674      0.30319      0.89799      0.88564
     2.45086     16.32602     16.03464      0.30666      0.30310      0.89781      0.88544
     2.46342     16.34871     16.06012      0.30656      0.30300      0.89760      0.88523
     2.47599     16.37044     16.08512      0.30645      0.30290      0.89736      0.88500
     2.48855     16.39120     16.10960      0.30634      0.30280      0.89709      0.88476
     2.50111     16.41098     16.13354      0.30621      0.30269      0.89679      0.88450
     2.51368     16.42978     16.15690      0.30607      0.30258      0.89647      0.88424
     2.52624     16.44761     16.17966      0.30593      0.30246      0.89611      0.88396
     2.53880     16.46446     16.20182      0.30577      0.30234      0.89573      0.88367
     2.55136     16.48036     16.22336      0.30560      0.30222      0.89532      0.88338
     2.56393     16.49533     16.24430      0.30543      0.30209      0.89489      0.88307
     2.57649     16.50937     16.26464      0.30524      0.30196      0.89442      0.88276
     2.58905     16.52254     16.28439      0.30505      0.30183      0.89394      0.88245
     2.60162     16.53483     16.30357      0.30484      0.30170      0.89343      0.88213
     2.61418     16.54630     16.32223      0.30463      0.30156      0.89289      0.88180
     2.62674     16.55695     16.34036      0.30441      0.30143      0.89233      0.88146
     2.63930     16.56681     16.35801      0.30417      0.30128      0.89174      0.88113
     2.65187     16.57591     16.37521      0.30393      0.30110      0.89112      0.88079
     2.66443     16.58428     16.39199      0.30368      0.30092      0.89049      0.88044
     2.67699     16.59194     16.40838      0.30342      0.30073      0.88982      0.88009
     2.68956     16.59892     16.42443      0.30316      0.30054      0.88913      0.87974
     2.70212     16.60525     16.44017      0.30288      0.30035      0.88841      0.87938
     2.71468     16.61094     16.45564      0.30259      0.30015      0.88783      0.87902
     2.72724     16.61601     16.47087      0.30229      0.29995      0.88736      0.87866
     2.73981     16.62150     16.48590      0.30199      0.29975      0.88688      0.87829
     2.75237     16.62851     16.50077      0.30167      0.29954      0.88639      0.87773
     2.76493     16.63507     16.51552      0.30134      0.29933      0.88589      0.87708
     2.77750     16.64465     16.53020      0.30102      0.29912      0.88537      0.87642
     2.79006     16.65659     16.54482      0.30082      0.29890      0.88485      0.87573
     2.80262     16.66843     16.55945      0.30062      0.29867      0.88431      0.87502
     2.81518     16.68022     16.57412      0.30041      0.29844      0.88376      0.87428
     2.82775     16.69197     16.58886      0.30020      0.29821      0.88320      0.87353
     2.84031     16.70374     16.60371      0.29999      0.29797      0.88262      0.87275
     2.85287     16.71554     16.61870      0.29977      0.29773      0.88203      0.87194
     2.86543     16.72740     16.62952      0.29955      0.29749      0.88143      0.87111
     2.87800     16.73934     16.63875      0.29932      0.29723      0.88081      0.87026
     2.89056     16.75139     16.64197      0.29908      0.29698      0.88017      0.86938
     2.90312     16.76355     16.64205      0.29884      0.29656      0.87952      0.86847
     2.91569     16.77581     16.64197      0.29863      0.29612      0.87886      0.86754
     2.92825     16.78818     16.64173      0.29843      0.29567      0.87817      0.86658
     2.94081     16.80062     16.64133      0.29823      0.29521      0.87747      0.86559
     2.95337     16.81313     16.64075      0.29802      0.29474      0.87676      0.86457
     2.96594     16.82565     16.63995      0.29782      0.29427      0.87602      0.86353
     2.97850     16.83817     16.63894      0.29761      0.29378      0.87527      0.86246
     2.99106     16.85062     16.63765      0.29740      0.29329      0.87450      0.86137
     3.00363     16.86294     16.63604      0.29718      0.29279      0.87371      0.86024
     3.01619     16.87741     16.63407      0.29696      0.29228      0.87291      0.85909
     3.02875     16.89354     16.63171      0.29674      0.29177      0.87208      0.85791
     3.04131     16.90939     16.62889      0.29651      0.29124      0.87123      0.85671
     3.05388     16.92491     16.62558      0.29629      0.29072      0.87057      0.85548
     3.06644     16.94005     16.62171      0.29605      0.29018      0.87000      0.85422
     3.07900     16.95478     16.61726      0.29582      0.28964      0.86942      0.85261
     3.09157     16.96903     16.61218      0.29558      0.28907      0.86883      0.85090
     3.10413     16.98281     16.60645      0.29534      0.28845      0.86823      0.84916
     3.11669     16.99610     16.60004      0.29509      0.28783      0.86762      0.84739
     3.12925     17.00888     16.59294      0.29484      0.28719      0.86700      0.84560
     3.14182     17.02116     16.58512      0.29459      0.28654      0.86636      0.84377
     3.15438     17.03293     16.57660      0.29433      0.28589      0.86572      0.84192
     3.16694     17.04420     16.56735      0.29407      0.28522      0.86506      0.84004
     3.17951     17.05499     16.55741      0.29381      0.28455      0.86439      0.83814
     3.19207     17.06527     16.54676      0.29355      0.28387      0.86371      0.83621
     3.20463     17.07504     16.53545      0.29328      0.28318      0.86302      0.83426
     3.21719     17.08429     16.52345      0.29300      0.28249      0.86232      0.83229
     3.22976     17.09298     16.51081      0.29273      0.28179      0.86161      0.83029
     3.24232     17.10106     16.49751      0.29245      0.28108      0.86089      0.82828
     3.25488     17.10849     16.48359      0.29216      0.28037      0.86016      0.82625
     3.26744     17.11517     16.46901      0.29188      0.27965      0.85942      0.82421
     3.28001     17.12103     16.45379      0.29159      0.27893      0.85867      0.82214
     3.29257     17.12598     16.43793      0.29130      0.27821      0.85790      0.82007
     3.30513     17.12991     16.42141      0.29100      0.27748      0.85713      0.81798
     3.31770     17.13271     16.40420      0.29071      0.27674      0.85635      0.81589
     3.33026     17.13429     16.38628      0.29041      0.27601      0.85556      0.81378
     3.34282     17.13453     16.36763      0.29010      0.27527      0.85476      0.81166
     3.35538     17.13334     16.34821      0.28980      0.27453      0.85395      0.80954
     3.36795     17.13062     16.32800      0.28949      0.27379      0.85314      0.80742
     3.38051     17.12630     16.30694      0.28918      0.27305      0.85231      0.80529
     3.39307     17.12029     16.28502      0.28886      0.27230      0.85148      0.80316
     3.40564     17.11254     16.26219      0.28855      0.27156      0.85063      0.80103
     3.41820     17.10299     16.23843      0.28823      0.27082      0.84978      0.79889
     3.43076     17.09163     16.21372      0.28791      0.27008      0.84893      0.79677
     3.44332     17.07841     16.18804      0.28759      0.26934      0.84806      0.79464
     3.45589     17.06332     16.16136      0.28726      0.26860      0.84719      0.79252
     3.46845     17.04635     16.13367      0.28694      0.26787      0.84631      0.79041
     3.48101     17.02751     16.10497      0.28661      0.26713      0.84543      0.78830


==> anc/aset_g2.txt <==
# T/Tc, g_max^2, g_min^2
     0.98101     84.11494     57.27039
     0.99835     81.47949     55.98397
     1.01568     79.62650     54.72120
     1.03301     77.75439     53.48338
     1.05035     75.86548     52.27147
     1.06768     73.96207     51.08620
     1.08501     72.04694     49.92806
     1.10235     70.12283     48.79726
     1.11968     68.19302     47.69389
     1.13701     66.26070     46.61774
     1.15435     64.32948     45.56851
     1.17168     62.40292     44.38094
     1.18901     60.48485     43.00935
     1.20635     58.57913     41.69427
     1.22368     56.68972     40.43386
     1.24102     54.82055     39.22609
     1.25835     52.97554     38.06893
     1.27568     51.15848     36.96040
     1.29302     49.37306     35.89843
     1.31035     47.62277     34.88097
     1.32768     45.91082     33.90607
     1.34502     44.24020     32.97175
     1.36235     42.61362     32.07613
     1.37968     41.03334     31.21735
     1.39702     39.50133     30.39360
     1.41435     38.01917     29.60316
     1.43168     36.58809     28.84438
     1.44902     35.20891     28.11572
     1.46635     33.88209     27.41554
     1.48368     32.60776     26.74248
     1.50102     31.38575     26.09517
     1.51835     30.21556     25.47222
     1.53568     29.09642     24.87246
     1.55302     28.25080     24.29467
     1.57035     27.43398     23.73773
     1.58769     26.63923     23.20062
     1.60502     25.86629     22.68230
     1.62235     25.11489     22.18185
     1.63969     24.38479     21.69838
     1.65702     23.67572     21.23104
     1.67435     22.98746     20.77903
     1.69169     22.41963     20.34165
     1.70902     21.88036     19.91815
     1.72635     21.35199     19.50788
     1.74369     20.83456     19.11023
     1.76102     20.32813     18.56730
     1.77835     19.83278     18.00871
     1.79569     19.34852     17.47775
     1.81302     18.87543     16.97290
     1.83035     18.41355     16.49273
     1.84769     17.96288     16.03590
     1.86502     17.52347     15.60107
     1.88235     17.09528     15.18703
     1.89969     16.67831     14.79259
     1.91702     16.27253     14.41663
     1.93436     15.87788     14.05812
     1.95169     15.49430     13.71604
     1.96902     15.12171     13.38948
     1.98636     14.79321     13.07755
     2.00369     14.48642     12.77941
     2.02102     14.18800     12.49429
     2.03836     13.89770     12.22145
     2.05569     13.61532     11.96021
     2.07302     13.34067     11.70992
     2.09036     13.10430     11.46996
     2.10769     12.87593     11.23978
     2.12502     12.65268     11.01884
     2.14236     12.43435     10.80662
     2.15969     12.22080     10.60267
     2.17702     12.01188     10.40654
     2.19436     11.80742     10.21782
     2.21169     11.60730     10.03611
     2.22902     11.41138      9.86106
     2.24636     11.21954      9.69231
     2.26369     11.03165      9.52954
     2.28103     10.84760      9.35241
     2.29836     10.66727      9.17426
     2.31569     10.49058      9.00329
     2.33303     10.31740      8.83919
     2.35036     10.14765      8.68169
     2.36769      9.98124      8.53051
     2.38503      9.81808      8.38539
     2.40236      9.65809      8.24610
     2.41969      9.50117      8.11238
     2.43703      9.34726      7.98402
     2.45436      9.19629      7.86079
     2.47169      9.04818      7.74247
     2.48903      8.90287      7.62889
     2.50636      8.76028      7.51983
     2.52369      8.62037      7.41512
     2.54103      8.48305      7.31458
     2.55836      8.34830      7.21804
     2.57569      8.21603      7.12535
     2.59303      8.08621      7.03278
     2.61036      7.95876      6.93774
     2.62770      7.83367      6.84596
     2.64503      7.71086      6.75731
     2.66236      7.59030      6.67166
     2.67970      7.47193      6.58887
     2.69703      7.35572      6.50882
     2.71436      7.24163      6.43139
     2.73170      7.12961      6.35648
     2.74903      7.01963      6.28398
     2.76636      6.91164      6.21379
     2.78370      6.80561      6.14581
     2.80103      6.70151      6.07994
     2.81836      6.59929      6.01611
     2.83570      6.49893      5.95422
     2.85303      6.40040      5.89420
     2.87036      6.30365      5.83596
     2.88770      6.20866      5.77945
     2.90503      6.11540      5.72459
     2.92236      6.05709      5.67131
     2.93970      6.00826      5.61954
     2.95703      5.96121      5.56924
     2.97437      5.91587      5.52034
     2.99170      5.87219      5.47279
     3.00903      5.83011      5.42654
     3.02637      5.78958      5.38153
     3.04370      5.75055      5.33773
     3.06103      5.71295      5.29508
     3.07837      5.67676      5.24817
     3.09570      5.64193      5.17988
     3.11303      5.60839      5.11288
     3.13037      5.57612      5.04713
     3.14770      5.54507      4.97580
     3.16503      5.51521      4.90524
     3.18237      5.48648      4.83601
     3.19970      5.45885      4.76807
     3.21703      5.43229      4.70140
     3.23437      5.40676      4.63599
     3.25170      5.38223      4.57182
     3.26904      5.35973      4.50886
     3.28637      5.34389      4.44709
     3.30370      5.32875      4.38649
     3.32104      5.31426      4.32705
     3.33837      5.30040      4.26874
     3.35570      5.28713      4.21155
     3.37304      5.27442      4.15544
     3.39037      5.26225      4.10042
     3.40770      5.25056      4.04645
     3.42504      5.23935      3.99352
     3.44237      5.22858      3.94160
     3.45970      5.21823      3.89069
     3.47704      5.20826      3.84077
     3.49437      5.19866      3.79181
     3.51170      5.18940      3.74380


==> anc/aset_masses_3.txt <==
# T/Tc,massG_min*eval, massG_max*eval, massL_min*eval, massL_max*eval, massS_min*eval, massS_max*eval
     0.98101      1.08896      1.33326      0.49852      0.53165      0.52852      0.56165
     1.00789      1.10592      1.33370      0.48183      0.51280      0.51183      0.54280
     1.03476      1.12186      1.33322      0.46581      0.49476      0.49581      0.52476
     1.06164      1.13677      1.33192      0.45055      0.47761      0.48055      0.50761
     1.08851      1.15064      1.32987      0.43612      0.46144      0.46612      0.49144
     1.11539      1.16345      1.34111      0.42254      0.44627      0.45254      0.47627
     1.14226      1.17521      1.35366      0.40985      0.43211      0.43985      0.46211
     1.16914      1.18589      1.36321      0.39804      0.41897      0.42804      0.44897
     1.19601      1.19193      1.36970      0.38710      0.40681      0.41710      0.43681
     1.22289      1.19408      1.37312      0.37701      0.39561      0.40701      0.42561
     1.24976      1.19557      1.37355      0.36774      0.38531      0.39774      0.41531
     1.27664      1.19648      1.37111      0.35925      0.37587      0.38925      0.40587
     1.30351      1.19687      1.36600      0.35151      0.36724      0.38151      0.39724
     1.33039      1.19680      1.35847      0.34445      0.35936      0.37445      0.38936
     1.35726      1.19633      1.34881      0.33770      0.35218      0.36770      0.38218
     1.38414      1.19551      1.33735      0.33173      0.34563      0.36173      0.37563
     1.41101      1.19438      1.32443      0.32644      0.33968      0.35644      0.36968
     1.43789      1.19298      1.31040      0.32165      0.33427      0.35165      0.36427
     1.46476      1.19136      1.29557      0.31692      0.32935      0.34692      0.35935
     1.49164      1.18953      1.28026      0.31270      0.32489      0.34270      0.35489
     1.51851      1.18752      1.26475      0.30895      0.32085      0.33895      0.35085
     1.54539      1.18537      1.24928      0.30565      0.31720      0.33565      0.34720
     1.57226      1.18309      1.23405      0.30276      0.31389      0.33276      0.34389
     1.59913      1.18069      1.22449      0.30025      0.31161      0.33025      0.34161
     1.62601      1.17722      1.22156      0.29809      0.31002      0.32809      0.34002
     1.65288      1.17340      1.21810      0.29626      0.30866      0.32626      0.33866
     1.67976      1.16968      1.21412      0.29473      0.30751      0.32473      0.33751
     1.70663      1.16605      1.20967      0.29348      0.30654      0.32348      0.33654
     1.73351      1.15496      1.20478      0.29249      0.30575      0.32249      0.33575
     1.76038      1.14439      1.19949      0.29175      0.30512      0.32175      0.33512
     1.78726      1.13460      1.19383      0.29124      0.30464      0.32124      0.33464
     1.81413      1.12558      1.18786      0.29095      0.30429      0.32095      0.33429
     1.84101      1.11729      1.18162      0.29086      0.30407      0.32086      0.33407
     1.86788      1.10971      1.17516      0.29097      0.30398      0.32097      0.33398
     1.89476      1.10280      1.16853      0.29126      0.30402      0.32126      0.33402
     1.92163      1.09652      1.16177      0.29173      0.30417      0.32173      0.33417
     1.94851      1.09083      1.15536      0.29238      0.30480      0.32238      0.33480
     1.97538      1.08570      1.15041      0.29319      0.30569      0.32319      0.33569
     2.00226      1.08108      1.14545      0.29416      0.30672      0.32416      0.33672
     2.02913      1.07693      1.14047      0.29530      0.30791      0.32530      0.33791
     2.05601      1.07323      1.13550      0.29659      0.30924      0.32659      0.33924
     2.08288      1.06992      1.13056      0.29803      0.31107      0.32803      0.34107
     2.10976      1.06699      1.12565      0.29963      0.31308      0.32963      0.34308
     2.13663      1.06439      1.12243      0.30076      0.31524      0.33076      0.34524
     2.16351      1.06210      1.11930      0.30208      0.31756      0.33208      0.34756
     2.19038      1.06009      1.11615      0.30360      0.32004      0.33360      0.35004
     2.21726      1.05833      1.11300      0.30535      0.32266      0.33535      0.35266
     2.24413      1.05679      1.10983      0.30733      0.32543      0.33733      0.35543
     2.27101      1.05546      1.10666      0.30954      0.32835      0.33954      0.35835
     2.29788      1.05257      1.10347      0.31199      0.33140      0.34199      0.36140
     2.32476      1.04831      1.10027      0.31468      0.33465      0.34468      0.36465
     2.35163      1.04434      1.09707      0.31763      0.33814      0.34763      0.36814
     2.37851      1.04067      1.09385      0.32082      0.34177      0.35082      0.37177
     2.40538      1.03728      1.09062      0.32428      0.34554      0.35428      0.37554
     2.43226      1.03417      1.08738      0.32799      0.34945      0.35799      0.37945
     2.45913      1.03134      1.08413      0.33196      0.35350      0.36196      0.38350
     2.48601      1.02877      1.08087      0.33620      0.35769      0.36620      0.38769
     2.51288      1.02645      1.07760      0.34070      0.36200      0.37070      0.39200
     2.53976      1.02439      1.07432      0.34546      0.36645      0.37546      0.39645
     2.56663      1.02256      1.07103      0.35050      0.37103      0.38050      0.40103
     2.59351      1.02095      1.06773      0.35580      0.37573      0.38580      0.40573
     2.62038      1.01957      1.06455      0.36108      0.38056      0.39108      0.41056
     2.64726      1.01839      1.06161      0.36644      0.38551      0.39644      0.41551
     2.67413      1.01742      1.05913      0.37206      0.39059      0.40206      0.42059
     2.70101      1.01664      1.05702      0.37788      0.39578      0.40788      0.42578
     2.72788      1.01603      1.05497      0.38343      0.40109      0.41343      0.43109
     2.75475      1.01561      1.05298      0.38916      0.40652      0.41916      0.43652
     2.78163      1.01534      1.05105      0.39507      0.41205      0.42507      0.44205
     2.80850      1.01524      1.04917      0.40117      0.41770      0.43117      0.44770
     2.83538      1.01528      1.04736      0.40746      0.42345      0.43746      0.45345
     2.86225      1.01547      1.04682      0.41392      0.42931      0.44392      0.45931
     2.88913      1.01524      1.04656      0.42057      0.43549      0.45057      0.46549
     2.91600      1.01399      1.04627      0.42741      0.44333      0.45741      0.47333
     2.94288      1.01283      1.04597      0.43442      0.45144      0.46442      0.48144
     2.96975      1.01177      1.04564      0.44162      0.45980      0.47162      0.48980
     2.99663      1.01080      1.04529      0.44794      0.46941      0.47794      0.49941
     3.02350      1.00991      1.04621      0.45406      0.47933      0.48406      0.50933
     3.05038      1.00911      1.04832      0.46024      0.48956      0.49024      0.51956
     3.07725      1.00772      1.05057      0.46648      0.50009      0.49648      0.53009
     3.10413      1.00445      1.05295      0.47277      0.51091      0.50277      0.54091
     3.13100      1.00120      1.05545      0.47911      0.52200      0.50911      0.55200
     3.15788      0.99797      1.05809      0.48551      0.53336      0.51551      0.56336
     3.18475      0.99477      1.06085      0.49194      0.54496      0.52194      0.57496
     3.21163      0.99159      1.06398      0.49841      0.55679      0.52841      0.58679
     3.23850      0.98845      1.06784      0.50492      0.56884      0.53492      0.59884
     3.26538      0.98533      1.07186      0.51145      0.58109      0.54145      0.61109
     3.29225      0.98225      1.07603      0.51801      0.59352      0.54801      0.62352
     3.31913      0.97921      1.08036      0.52460      0.60611      0.55460      0.63611
     3.34600      0.97620      1.08483      0.53120      0.61884      0.56120      0.64884
     3.37288      0.97324      1.08945      0.53781      0.63170      0.56781      0.66170
     3.39975      0.97031      1.09420      0.54444      0.64466      0.57444      0.67466
     3.42663      0.96744      1.09908      0.55107      0.65770      0.58107      0.68770
     3.45350      0.96461      1.10409      0.55771      0.67081      0.58771      0.70081
     3.48038      0.96183      1.10923      0.56434      0.68397      0.59434      0.71397
     3.50725      0.95910      1.11448      0.57098      0.69715      0.60098      0.72715


==> anc/aset_width_3.txt <==
# T/Tc, widthG_min*eval, widthG_max*eval, widthL_min*eval, widthL_max*eval, widthS_min*eval, widthS_max*eval
     0.98101      0.12226      0.15089      0.04479      0.09247      0.09357      0.12834
     1.00789      0.12524      0.15300      0.04818      0.09445      0.09635      0.12821
     1.03476      0.12806      0.15491      0.05166      0.09641      0.09884      0.12802
     1.06164      0.13019      0.15661      0.05521      0.09835      0.10084      0.12778
     1.08851      0.13226      0.15810      0.05884      0.10025      0.10279      0.12755
     1.11539      0.13427      0.15939      0.06253      0.10214      0.10469      0.12841
     1.14226      0.13622      0.16047      0.06626      0.10400      0.10655      0.12921
     1.16914      0.13794      0.16136      0.07003      0.10585      0.10835      0.12997
     1.19601      0.13886      0.16206      0.07383      0.10769      0.11010      0.13068
     1.22289      0.13978      0.16258      0.07765      0.10951      0.11180      0.13138
     1.24976      0.14071      0.16293      0.08149      0.11131      0.11345      0.13206
     1.27664      0.14167      0.16313      0.08533      0.11311      0.11505      0.13263
     1.30351      0.14264      0.16318      0.08918      0.11490      0.11659      0.13312
     1.33039      0.14363      0.16310      0.09302      0.11667      0.11808      0.13361
     1.35726      0.14464      0.16292      0.09686      0.11844      0.11952      0.13409
     1.38414      0.14567      0.16263      0.10069      0.12019      0.12091      0.13454
     1.41101      0.14671      0.16226      0.10450      0.12192      0.12224      0.13495
     1.43789      0.14778      0.16182      0.10829      0.12364      0.12197      0.13533
     1.46476      0.14886      0.16133      0.11206      0.12561      0.12156      0.13638
     1.49164      0.14994      0.16158      0.11581      0.12802      0.12116      0.13758
     1.51851      0.15104      0.16211      0.11954      0.13040      0.12078      0.13868
     1.54539      0.15214      0.16256      0.12323      0.13299      0.12043      0.13967
     1.57226      0.15254      0.16294      0.12492      0.13591      0.12009      0.14057
     1.59913      0.15294      0.16326      0.12608      0.13877      0.11978      0.14138
     1.62601      0.15334      0.16352      0.12720      0.14158      0.11949      0.14210
     1.65288      0.15375      0.16382      0.12827      0.14432      0.11922      0.14274
     1.67976      0.15416      0.16414      0.12929      0.14700      0.11898      0.14330
     1.70663      0.15458      0.16439      0.13028      0.14962      0.11877      0.14379
     1.73351      0.15500      0.16498      0.13123      0.15217      0.11858      0.14421
     1.76038      0.15541      0.16572      0.13214      0.15466      0.11842      0.14456
     1.78726      0.15501      0.16643      0.13303      0.15708      0.11829      0.14486
     1.81413      0.15465      0.16709      0.13389      0.15944      0.11819      0.14510
     1.84101      0.15432      0.16772      0.13472      0.16173      0.11811      0.14530
     1.86788      0.15404      0.16832      0.13553      0.16419      0.11806      0.14544
     1.89476      0.15379      0.16888      0.13633      0.16723      0.11804      0.14555
     1.92163      0.15359      0.16949      0.13710      0.17018      0.11804      0.14567
     1.94851      0.15342      0.17009      0.13787      0.17306      0.11807      0.14606
     1.97538      0.15329      0.17065      0.13862      0.17586      0.11813      0.14642
     2.00226      0.15320      0.17117      0.13937      0.17858      0.11821      0.14675
     2.02913      0.15315      0.17166      0.14010      0.18120      0.11739      0.14705
     2.05601      0.15312      0.17210      0.14084      0.18374      0.11661      0.14732
     2.08288      0.15314      0.17251      0.14157      0.18618      0.11586      0.14755
     2.10976      0.15318      0.17289      0.14230      0.18853      0.11515      0.14776
     2.13663      0.15325      0.17322      0.14303      0.19078      0.11449      0.14794
     2.16351      0.15336      0.17352      0.14377      0.19292      0.11386      0.14808
     2.19038      0.15349      0.17379      0.14450      0.19497      0.11328      0.14820
     2.21726      0.15364      0.17402      0.14524      0.19691      0.11274      0.14828
     2.24413      0.15383      0.17422      0.14599      0.19874      0.11224      0.14833
     2.27101      0.15403      0.17438      0.14674      0.20046      0.11179      0.14834
     2.29788      0.15426      0.17451      0.14749      0.20208      0.11137      0.14831
     2.32476      0.15451      0.17461      0.14825      0.20359      0.11100      0.14825
     2.35163      0.15478      0.17474      0.14902      0.20499      0.11067      0.14815
     2.37851      0.15507      0.17488      0.14979      0.20628      0.11038      0.14800
     2.40538      0.15538      0.17497      0.15057      0.20745      0.11013      0.14782
     2.43226      0.15571      0.17502      0.15135      0.20852      0.10991      0.14758
     2.45913      0.15605      0.17502      0.15214      0.20948      0.10973      0.14730
     2.48601      0.15640      0.17504      0.15293      0.21033      0.10958      0.14697
     2.51288      0.15678      0.17509      0.15373      0.21107      0.10947      0.14659
     2.53976      0.15716      0.17513      0.15454      0.21170      0.10939      0.14615
     2.56663      0.15756      0.17515      0.15535      0.21222      0.10933      0.14566
     2.59351      0.15798      0.17515      0.15616      0.21264      0.10917      0.14512
     2.62038      0.15840      0.17513      0.15698      0.21296      0.10889      0.14452
     2.64726      0.15884      0.17510      0.15780      0.21318      0.10862      0.14385
     2.67413      0.15929      0.17504      0.15862      0.21329      0.10837      0.14313
     2.70101      0.15974      0.17498      0.15945      0.21331      0.10813      0.14235
     2.72788      0.16021      0.17489      0.16028      0.21323      0.10791      0.14189
     2.75475      0.16069      0.17479      0.16111      0.21306      0.10770      0.14188
     2.78163      0.16118      0.17467      0.16195      0.21280      0.10750      0.14187
     2.80850      0.16168      0.17454      0.16279      0.21245      0.10731      0.14186
     2.83538      0.16219      0.17503      0.16363      0.21202      0.10713      0.14186
     2.86225      0.16270      0.17605      0.16447      0.21150      0.10696      0.14185
     2.88913      0.16323      0.17709      0.16531      0.21091      0.10680      0.14185
     2.91600      0.16340      0.17816      0.16615      0.21023      0.10665      0.14185
     2.94288      0.16322      0.17924      0.16699      0.20949      0.10650      0.14185
     2.96975      0.16304      0.18035      0.16784      0.20867      0.10636      0.14186
     2.99663      0.16285      0.18147      0.16868      0.20779      0.10623      0.14187
     3.02350      0.16265      0.18261      0.16682      0.20684      0.10611      0.14189
     3.05038      0.16245      0.18377      0.16433      0.20583      0.10599      0.14191
     3.07725      0.16225      0.18495      0.16179      0.20477      0.10588      0.14193
     3.10413      0.16204      0.18614      0.15923      0.20365      0.10577      0.14196
     3.13100      0.16183      0.18735      0.15666      0.20248      0.10567      0.14200
     3.15788      0.16161      0.18858      0.15407      0.20126      0.10557      0.14204
     3.18475      0.16139      0.18982      0.15149      0.20000      0.10548      0.14209
     3.21163      0.16117      0.19107      0.14891      0.19870      0.10539      0.14214
     3.23850      0.16095      0.19234      0.14636      0.19736      0.10482      0.14221
     3.26538      0.16024      0.19362      0.14384      0.19599      0.10409      0.14228
     3.29225      0.15947      0.19491      0.14136      0.19458      0.10336      0.14235
     3.31913      0.15870      0.19621      0.13892      0.19315      0.10263      0.14244
     3.34600      0.15793      0.19753      0.13653      0.19169      0.10191      0.14253
     3.37288      0.15716      0.19886      0.13420      0.19020      0.10119      0.14263
     3.39975      0.15639      0.20020      0.13193      0.18870      0.10048      0.14274
     3.42663      0.15562      0.20155      0.12973      0.18810      0.09977      0.14286
     3.45350      0.15485      0.20291      0.12759      0.18761      0.09907      0.14299
     3.48038      0.15409      0.20427      0.12552      0.18712      0.09837      0.14312
     3.50725      0.15332      0.20565      0.12353      0.18662      0.09768      0.14326


==> anc/bset_ag_etas.txt <==
# T/Tc, eta_max,eta_min
     1.00000      0.19292      0.16677
     1.05282      0.18511      0.16401
     1.10563      0.17759      0.16185
     1.15845      0.17487      0.16387
     1.21126      0.17829      0.16937
     1.26408      0.18292      0.17589
     1.31689      0.18759      0.18013
     1.36971      0.19117      0.18149
     1.42252      0.19437      0.18283
     1.47534      0.19835      0.18502
     1.52815      0.20296      0.18862
     1.58097      0.20841      0.19380
     1.63378      0.21467      0.20047
     1.68660      0.22156      0.20703
     1.73942      0.22890      0.21393
     1.79223      0.23653      0.22126
     1.84505      0.24431      0.22894
     1.89786      0.25285      0.23688
     1.95068      0.26169      0.24462
     2.00349      0.27037      0.25163
     2.05631      0.27949      0.25872
     2.10912      0.28870      0.26593
     2.16194      0.29726      0.27332
     2.21475      0.30524      0.28046
     2.26757      0.31269      0.28731
     2.32038      0.31970      0.29440
     2.37320      0.32630      0.30177
     2.42601      0.33256      0.30944
     2.47883      0.33852      0.31743
     2.53165      0.34430      0.32572


==> anc/bset_ag_sigmaT.txt <==
# T/Tc, sigma/T(strange)_max,sigma/T(strange)_min, sigma/T(full)_max, sigma/T(full)_min
     1.00000      0.00039      0.00029      0.00484      0.00370
     1.07464      0.00047      0.00039      0.00621      0.00513
     1.14928      0.00054      0.00050      0.00751      0.00656
     1.22392      0.00061      0.00059      0.00869      0.00790
     1.29856      0.00071      0.00065      0.00989      0.00907
     1.37320      0.00080      0.00071      0.01082      0.00982
     1.44784      0.00090      0.00077      0.01152      0.01038
     1.52248      0.00100      0.00085      0.01205      0.01087
     1.59712      0.00110      0.00093      0.01268      0.01133
     1.67176      0.00121      0.00102      0.01334      0.01178
     1.74640      0.00133      0.00113      0.01394      0.01212
     1.82104      0.00145      0.00124      0.01448      0.01243
     1.89568      0.00161      0.00138      0.01501      0.01271
     1.97032      0.00181      0.00153      0.01553      0.01297
     2.04496      0.00202      0.00169      0.01602      0.01326
     2.11960      0.00226      0.00185      0.01651      0.01357
     2.19424      0.00252      0.00202      0.01696      0.01395
     2.26888      0.00277      0.00221      0.01738      0.01438
     2.34352      0.00300      0.00242      0.01776      0.01487
     2.41816      0.00323      0.00265      0.01809      0.01540
     2.49280      0.00349      0.00282      0.01843      0.01591
     2.56744      0.00377      0.00300      0.01876      0.01649
     2.64208      0.00404      0.00318      0.01909      0.01713
     2.71672      0.00450      0.00336      0.01972      0.01784
     2.79136      0.00503      0.00354      0.02039      0.01820
     2.86600      0.00562      0.00372      0.02138      0.01840
     2.94064      0.00629      0.00391      0.02281      0.01849
     3.01528      0.00706      0.00409      0.02442      0.01857
     3.08992      0.00794      0.00428      0.02624      0.01863
     3.16456      0.00895      0.00441      0.02827      0.01864


==> anc/bset_aqg.txt <==
# T/Tc, Ag_min^2, Ag_max^2, Aq_min^2, Aq_max^2
     0.98101      0.72921      0.85748      0.24080      0.30894
     1.00789      0.74803      0.86131      0.22819      0.28356
     1.03476      0.76691      0.86512      0.21659      0.26073
     1.06164      0.78557      0.86886      0.20600      0.24027
     1.08851      0.80376      0.87249      0.19638      0.22200
     1.11539      0.82124      0.87599      0.18642      0.20572
     1.14226      0.83731      0.87932      0.17740      0.19127
     1.16914      0.84885      0.88246      0.16931      0.17848
     1.19601      0.85621      0.88537      0.16073      0.16871
     1.22289      0.86343      0.88803      0.15311      0.16209
     1.24976      0.87045      0.89476      0.14636      0.15650
     1.27664      0.87641      0.90270      0.14041      0.15229
     1.30351      0.88071      0.91045      0.13472      0.14862
     1.33039      0.88477      0.91774      0.12919      0.14545
     1.35726      0.88862      0.92373      0.12453      0.14272
     1.38414      0.89225      0.92909      0.12065      0.14040
     1.41101      0.89566      0.93342      0.11749      0.13845
     1.43789      0.89885      0.93673      0.11500      0.13682
     1.46476      0.89959      0.93908      0.11312      0.13549
     1.49164      0.89951      0.94050      0.11180      0.13444
     1.51851      0.89919      0.94108      0.11102      0.13364
     1.54539      0.89864      0.94087      0.11072      0.13307
     1.57226      0.89788      0.93993      0.11087      0.13270
     1.59913      0.89692      0.93833      0.11145      0.13254
     1.62601      0.89579      0.93735      0.11242      0.13255
     1.65288      0.89449      0.93623      0.11376      0.13273
     1.67976      0.89304      0.93441      0.11494      0.13308
     1.70663      0.89147      0.93192      0.11592      0.13357
     1.73351      0.88978      0.92882      0.11716      0.13421
     1.76038      0.88799      0.92574      0.11864      0.13498
     1.78726      0.88612      0.92305      0.12035      0.13589
     1.81413      0.88417      0.92093      0.12198      0.13693
     1.84101      0.88217      0.91849      0.12366      0.13810
     1.86788      0.88013      0.91578      0.12553      0.13950
     1.89476      0.87805      0.91281      0.12761      0.14191
     1.92163      0.87595      0.90962      0.12987      0.14452
     1.94851      0.87384      0.90624      0.13231      0.14722
     1.97538      0.87173      0.90271      0.13494      0.14999
     2.00226      0.86962      0.89904      0.13774      0.15294
     2.02913      0.86752      0.89528      0.14071      0.15651
     2.05601      0.86544      0.89143      0.14375      0.16008
     2.08288      0.86195      0.88754      0.14615      0.16363
     2.10976      0.85697      0.88361      0.14868      0.16716
     2.13663      0.85224      0.87967      0.15135      0.17064
     2.16351      0.84778      0.87640      0.15416      0.17410
     2.19038      0.84361      0.87326      0.15710      0.17771
     2.21726      0.83973      0.87015      0.16018      0.18142
     2.24413      0.83615      0.86707      0.16340      0.18513
     2.27101      0.83287      0.86452      0.16676      0.18884
     2.29788      0.82988      0.86195      0.17026      0.19255
     2.32476      0.82717      0.85933      0.17391      0.19628
     2.35163      0.82416      0.85667      0.17770      0.20001
     2.37851      0.82144      0.85397      0.18164      0.20376
     2.40538      0.81899      0.85123      0.18572      0.20754
     2.43226      0.81682      0.84846      0.18996      0.21134
     2.45913      0.81492      0.84564      0.19435      0.21517
     2.48601      0.81328      0.84280      0.19889      0.21905
     2.51288      0.81190      0.83993      0.20359      0.22303
     2.53976      0.81075      0.83703      0.20844      0.22738
     2.56663      0.80984      0.83410      0.21346      0.23174
     2.59351      0.80915      0.83284      0.21863      0.23611
     2.62038      0.80868      0.83174      0.22397      0.24047
     2.64726      0.80808      0.83068      0.22946      0.24484
     2.67413      0.80700      0.82968      0.23513      0.24921
     2.70101      0.80607      0.82872      0.24096      0.25379
     2.72788      0.80504      0.82780      0.24695      0.25905
     2.75475      0.80324      0.82693      0.25311      0.26437
     2.78163      0.80155      0.82610      0.25944      0.26974
     2.80850      0.79996      0.82531      0.26490      0.27516
     2.83538      0.79848      0.82456      0.27004      0.28063
     2.86225      0.79711      0.82385      0.27531      0.28614
     2.88913      0.79537      0.82317      0.28071      0.29169
     2.91600      0.79204      0.82253      0.28575      0.29750
     2.94288      0.78867      0.82193      0.29047      0.30427
     2.96975      0.78525      0.82136      0.29519      0.31116
     2.99663      0.78179      0.82082      0.29994      0.31815
     3.02350      0.77827      0.82031      0.30469      0.32525
     3.05038      0.77471      0.82169      0.30946      0.33245
     3.07725      0.77111      0.82336      0.31419      0.34016
     3.10413      0.76746      0.82509      0.31846      0.34848
     3.13100      0.76378      0.82687      0.32272      0.35697
     3.15788      0.76005      0.82870      0.32698      0.36561
     3.18475      0.75630      0.83058      0.33122      0.37440
     3.21163      0.75251      0.83250      0.33545      0.38334
     3.23850      0.74869      0.83445      0.33967      0.39243
     3.26538      0.74485      0.83644      0.34388      0.40167
     3.29225      0.74099      0.83846      0.34808      0.41104
     3.31913      0.73712      0.84050      0.35227      0.42055
     3.34600      0.73323      0.84257      0.35644      0.43020
     3.37288      0.72934      0.84466      0.36060      0.43997
     3.39975      0.72544      0.84676      0.36475      0.44987
     3.42663      0.72154      0.84888      0.36888      0.45988
     3.45350      0.71765      0.85101      0.37300      0.47002
     3.48038      0.71377      0.85315      0.37674      0.48026
     3.50725      0.70991      0.85530      0.37994      0.49061


==> anc/bset_eos_3.txt <==
# T/Tc, entr_max, entr_min, chib_max, chib_min, chis_max, chis_min
     0.98101      5.75302      5.40458      0.09195      0.08667      0.28043      0.25137
     0.99358      5.96349      5.62268      0.09662      0.09189      0.29491      0.26734
     1.00614      6.18868      5.85618      0.10140      0.09722      0.30970      0.28379
     1.01870      6.42786      6.10479      0.10628      0.10264      0.32478      0.30069
     1.03126      6.67928      6.36710      0.11140      0.10804      0.34009      0.31797
     1.04383      6.94026      6.64061      0.11675      0.11333      0.35558      0.33557
     1.05639      7.20726      6.92183      0.12214      0.11868      0.37121      0.35339
     1.06895      7.47631      7.20658      0.12753      0.12408      0.38691      0.37114
     1.08152      7.74319      7.49037      0.13293      0.12951      0.40263      0.38836
     1.09408      8.00400      7.76880      0.13831      0.13494      0.41832      0.40551
     1.10664      8.25533      8.03804      0.14365      0.14036      0.43522      0.42262
     1.11920      8.49456      8.29501      0.14893      0.14576      0.45225      0.43961
     1.13177      8.72003      8.53398      0.15414      0.15110      0.46896      0.45643
     1.14433      8.93099      8.75226      0.15926      0.15638      0.48530      0.47301
     1.15689      9.12754      8.95751      0.16430      0.16157      0.50121      0.48931
     1.16945      9.31052      9.15006      0.16939      0.16662      0.51665      0.50525
     1.18202      9.48131      9.33079      0.17433      0.17139      0.53157      0.52080
     1.19458      9.64162      9.50095      0.17910      0.17601      0.54595      0.53558
     1.20714      9.79334      9.66220      0.18371      0.18050      0.55978      0.54969
     1.21971      9.93845      9.81622      0.18814      0.18483      0.57304      0.56299
     1.23227     10.08066      9.96476      0.19240      0.18901      0.58573      0.57547
     1.24483     10.22068     10.10949      0.19648      0.19304      0.59787      0.58753
     1.25739     10.35838     10.25191      0.20039      0.19691      0.60947      0.59915
     1.26996     10.49501     10.39219      0.20413      0.20064      0.62125      0.61035
     1.28252     10.63152     10.52796      0.20770      0.20416      0.63247      0.62113
     1.29508     10.76855     10.66394      0.21112      0.20751      0.64314      0.63149
     1.30765     10.90647     10.80062      0.21438      0.21070      0.65328      0.64145
     1.32021     11.04537     10.93824      0.21750      0.21377      0.66292      0.65101
     1.33277     11.18520     11.07684      0.22054      0.21670      0.67206      0.66019
     1.34533     11.32567     11.21629      0.22351      0.21950      0.68074      0.66900
     1.35790     11.46664     11.35628      0.22634      0.22219      0.68896      0.67745
     1.37046     11.61078     11.49645      0.22909      0.22476      0.69675      0.68555
     1.38302     11.75459     11.63630      0.23176      0.22723      0.70455      0.69331
     1.39559     11.89741     11.77529      0.23434      0.22959      0.71202      0.70049
     1.40815     12.03855     11.91289      0.23679      0.23186      0.71915      0.70724
     1.42071     12.17735     12.04644      0.23913      0.23403      0.72596      0.71366
     1.43327     12.31315     12.17643      0.24136      0.23611      0.73249      0.71979
     1.44584     12.44544     12.30360      0.24348      0.23811      0.73868      0.72563
     1.45840     12.57374     12.42754      0.24549      0.24003      0.74453      0.73119
     1.47096     12.69760     12.54795      0.24746      0.24187      0.75013      0.73650
     1.48353     12.81676     12.66457      0.24934      0.24363      0.75545      0.74155
     1.49609     12.93103     12.77722      0.25114      0.24533      0.76051      0.74637
     1.50865     13.04029     12.88575      0.25286      0.24695      0.76531      0.75095
     1.52121     13.14449     12.99008      0.25450      0.24851      0.76985      0.75533
     1.53378     13.24575     13.09024      0.25607      0.25001      0.77416      0.75949
     1.54634     13.34341     13.18622      0.25756      0.25145      0.77824      0.76346
     1.55890     13.43614     13.27814      0.25899      0.25283      0.78209      0.76723
     1.57146     13.52414     13.36610      0.26034      0.25415      0.78574      0.77083
     1.58403     13.60769     13.45026      0.26163      0.25542      0.78917      0.77426
     1.59659     13.68705     13.53081      0.26286      0.25665      0.79241      0.77753
     1.60915     13.76250     13.60795      0.26403      0.25782      0.79547      0.78063
     1.62172     13.83435     13.67784      0.26514      0.25895      0.79834      0.78360
     1.63428     13.90290     13.74313      0.26619      0.26003      0.80105      0.78642
     1.64684     13.96843     13.80636      0.26720      0.26107      0.80359      0.78911
     1.65940     14.03120     13.86789      0.26815      0.26207      0.80599      0.79167
     1.67197     14.09149     13.92795      0.26906      0.26304      0.80823      0.79412
     1.68453     14.14953     13.98683      0.26992      0.26396      0.81034      0.79645
     1.69709     14.20553     14.04474      0.27074      0.26486      0.81232      0.79868
     1.70966     14.25970     14.10185      0.27152      0.26572      0.81417      0.80080
     1.72222     14.31219     14.15833      0.27226      0.26655      0.81591      0.80280
     1.73478     14.36320     14.21267      0.27296      0.26735      0.81754      0.80436
     1.74734     14.41286     14.26549      0.27363      0.26812      0.81906      0.80586
     1.75991     14.46128     14.31795      0.27427      0.26887      0.82049      0.80729
     1.77247     14.50862     14.37012      0.27488      0.26959      0.82183      0.80867
     1.78503     14.55497     14.42207      0.27546      0.27029      0.82309      0.81000
     1.79760     14.60153     14.47385      0.27601      0.27097      0.82426      0.81129
     1.81016     14.64974     14.52549      0.27654      0.27163      0.82537      0.81245
     1.82272     14.69739     14.57700      0.27704      0.27226      0.82640      0.81332
     1.83528     14.74451     14.62844      0.27752      0.27288      0.82737      0.81415
     1.84785     14.79116     14.67978      0.27798      0.27348      0.82828      0.81497
     1.86041     14.83739     14.73106      0.27842      0.27407      0.82913      0.81576
     1.87297     14.88326     14.78229      0.27884      0.27463      0.82993      0.81654
     1.88554     14.92879     14.83348      0.27924      0.27519      0.83068      0.81730
     1.89810     14.97405     14.88368      0.27962      0.27572      0.83139      0.81805
     1.91066     15.01933     14.93093      0.27999      0.27625      0.83205      0.81879
     1.92322     15.06644     14.97815      0.28033      0.27675      0.83268      0.81952
     1.93579     15.11350     15.02535      0.28067      0.27725      0.83326      0.82024
     1.94835     15.16053     15.07254      0.28099      0.27772      0.83381      0.82096
     1.96091     15.20753     15.11973      0.28129      0.27806      0.83439      0.82167
     1.97347     15.25452     15.16691      0.28158      0.27840      0.83511      0.82238
     1.98604     15.30148     15.21407      0.28186      0.27872      0.83579      0.82309
     1.99860     15.34890     15.26117      0.28212      0.27904      0.83643      0.82379
     2.01116     15.39933     15.30802      0.28237      0.27936      0.83704      0.82448
     2.02373     15.44950     15.34811      0.28261      0.27967      0.83761      0.82517
     2.03629     15.49930     15.38803      0.28283      0.27996      0.83815      0.82585
     2.04885     15.54867     15.42774      0.28304      0.28026      0.83865      0.82652
     2.06141     15.59752     15.46722      0.28324      0.28054      0.83916      0.82719
     2.07398     15.64575     15.50638      0.28342      0.28082      0.83969      0.82784
     2.08654     15.69328     15.54517      0.28360      0.28109      0.84019      0.82849
     2.09910     15.74000     15.58357      0.28376      0.28135      0.84066      0.82912
     2.11167     15.78583     15.62150      0.28391      0.28160      0.84109      0.82973
     2.12423     15.83068     15.65894      0.28404      0.28184      0.84150      0.83033
     2.13679     15.87446     15.69581      0.28426      0.28207      0.84186      0.83092
     2.14935     15.91711     15.73208      0.28450      0.28229      0.84220      0.83148
     2.16192     15.95856     15.76772      0.28472      0.28245      0.84250      0.83202
     2.17448     15.99874     15.80268      0.28493      0.28257      0.84277      0.83255
     2.18704     16.03761     15.83693      0.28512      0.28268      0.84300      0.83304
     2.19961     16.07513     15.87046      0.28530      0.28277      0.84329      0.83352
     2.21217     16.11127     15.90322      0.28546      0.28286      0.84367      0.83397
     2.22473     16.14600     15.93519      0.28561      0.28294      0.84401      0.83439
     2.23729     16.17932     15.96636      0.28575      0.28301      0.84431      0.83479
     2.24986     16.21120     15.99673      0.28587      0.28307      0.84458      0.83515
     2.26242     16.24166     16.02627      0.28598      0.28312      0.84481      0.83549
     2.27498     16.27160     16.05498      0.28607      0.28316      0.84500      0.83575
     2.28755     16.30196     16.08285      0.28615      0.28319      0.84516      0.83578
     2.30011     16.33100     16.10987      0.28622      0.28321      0.84528      0.83580
     2.31267     16.35873     16.13605      0.28627      0.28323      0.84537      0.83579
     2.32523     16.38515     16.16137      0.28633      0.28323      0.84542      0.83577
     2.33780     16.41030     16.18586      0.28638      0.28323      0.84543      0.83572
     2.35036     16.43419     16.20951      0.28640      0.28322      0.84541      0.83565
     2.36292     16.45685     16.23234      0.28642      0.28320      0.84536      0.83556
     2.37549     16.47829     16.25435      0.28642      0.28317      0.84527      0.83545
     2.38805     16.49855     16.27556      0.28641      0.28314      0.84514      0.83532
     2.40061     16.51765     16.29598      0.28638      0.28310      0.84499      0.83518
     2.41317     16.53564     16.31565      0.28634      0.28305      0.84480      0.83501
     2.42574     16.55254     16.33456      0.28628      0.28300      0.84458      0.83483
     2.43830     16.56839     16.35277      0.28622      0.28294      0.84433      0.83463
     2.45086     16.58323     16.37029      0.28614      0.28287      0.84405      0.83442
     2.46342     16.59708     16.38715      0.28604      0.28280      0.84374      0.83419
     2.47599     16.61000     16.40337      0.28594      0.28273      0.84341      0.83395
     2.48855     16.62203     16.41900      0.28582      0.28265      0.84304      0.83369
     2.50111     16.63318     16.43408      0.28570      0.28256      0.84265      0.83342
     2.51368     16.64381     16.44863      0.28556      0.28247      0.84223      0.83314
     2.52624     16.65388     16.46269      0.28541      0.28237      0.84179      0.83285
     2.53880     16.66320     16.47629      0.28525      0.28228      0.84132      0.83255
     2.55136     16.67179     16.48947      0.28509      0.28217      0.84082      0.83214
     2.56393     16.67967     16.50227      0.28491      0.28207      0.84031      0.83172
     2.57649     16.68689     16.51471      0.28472      0.28196      0.83976      0.83130
     2.58905     16.69345     16.52681      0.28452      0.28185      0.83920      0.83087
     2.60162     16.69937     16.53861      0.28432      0.28174      0.83861      0.83045
     2.61418     16.70468     16.55013      0.28410      0.28162      0.83801      0.83002
     2.62674     16.70936     16.56138      0.28388      0.28150      0.83737      0.82959
     2.63930     16.71346     16.57236      0.28367      0.28138      0.83672      0.82916
     2.65187     16.71693     16.58310      0.28345      0.28126      0.83605      0.82873
     2.66443     16.71979     16.59359      0.28322      0.28113      0.83535      0.82829
     2.67699     16.72206     16.60383      0.28298      0.28100      0.83464      0.82786
     2.68956     16.72369     16.61381      0.28274      0.28087      0.83390      0.82744
     2.70212     16.72471     16.62354      0.28249      0.28074      0.83314      0.82701
     2.71468     16.72508     16.63298      0.28223      0.28061      0.83236      0.82658
     2.72724     16.72594     16.64214      0.28196      0.28047      0.83156      0.82605
     2.73981     16.72670     16.65100      0.28169      0.28031      0.83074      0.82545
     2.75237     16.72703     16.65538      0.28141      0.28005      0.82990      0.82484
     2.76493     16.72830     16.65619      0.28112      0.27979      0.82903      0.82410
     2.77750     16.72901     16.65539      0.28082      0.27952      0.82815      0.82312
     2.79006     16.72914     16.65399      0.28056      0.27925      0.82778      0.82211
     2.80262     16.72873     16.65199      0.28045      0.27898      0.82746      0.82109
     2.81518     16.72833     16.64941      0.28035      0.27871      0.82714      0.82004
     2.82775     16.73142     16.64626      0.28024      0.27843      0.82681      0.81897
     2.84031     16.73418     16.64256      0.28014      0.27811      0.82649      0.81788
     2.85287     16.73664     16.63833      0.28003      0.27776      0.82616      0.81677
     2.86543     16.73883     16.63361      0.27992      0.27740      0.82583      0.81564
     2.87800     16.74080     16.62843      0.27981      0.27703      0.82549      0.81448
     2.89056     16.74258     16.62282      0.27970      0.27665      0.82516      0.81330
     2.90312     16.74423     16.61683      0.27959      0.27627      0.82481      0.81210
     2.91569     16.74579     16.61049      0.27947      0.27588      0.82447      0.81088
     2.92825     16.74788     16.60385      0.27936      0.27548      0.82412      0.80963
     2.94081     16.75286     16.59693      0.27924      0.27507      0.82376      0.80836
     2.95337     16.75784     16.58978      0.27912      0.27465      0.82341      0.80707
     2.96594     16.76286     16.58243      0.27900      0.27423      0.82304      0.80575
     2.97850     16.76793     16.57492      0.27887      0.27380      0.82267      0.80441
     2.99106     16.77309     16.56727      0.27875      0.27336      0.82229      0.80305
     3.00363     16.77833     16.55950      0.27862      0.27291      0.82191      0.80167
     3.01619     16.78366     16.55161      0.27849      0.27246      0.82152      0.80027
     3.02875     16.78908     16.54365      0.27835      0.27200      0.82112      0.79884
     3.04131     16.79460     16.53560      0.27822      0.27153      0.82072      0.79739
     3.05388     16.80018     16.52489      0.27808      0.27105      0.82031      0.79592
     3.06644     16.80582     16.51402      0.27794      0.27056      0.81989      0.79443
     3.07900     16.81151     16.50305      0.27779      0.27007      0.81946      0.79292
     3.09157     16.81719     16.49196      0.27765      0.26958      0.81902      0.79139
     3.10413     16.82286     16.48075      0.27750      0.26907      0.81858      0.78984
     3.11669     16.82847     16.46937      0.27734      0.26856      0.81813      0.78827
     3.12925     16.83398     16.45783      0.27719      0.26804      0.81767      0.78668
     3.14182     16.83935     16.44609      0.27703      0.26752      0.81720      0.78507
     3.15438     16.84454     16.43412      0.27686      0.26699      0.81672      0.78344
     3.16694     16.84948     16.42189      0.27670      0.26645      0.81623      0.78180
     3.17951     16.85413     16.40939      0.27653      0.26591      0.81574      0.78014
     3.19207     16.85843     16.39656      0.27636      0.26536      0.81523      0.77846
     3.20463     16.86230     16.38338      0.27618      0.26480      0.81472      0.77677
     3.21719     16.86569     16.36979      0.27600      0.26422      0.81419      0.77506
     3.22976     16.86851     16.35575      0.27582      0.26362      0.81366      0.77334
     3.24232     16.87070     16.34123      0.27564      0.26301      0.81312      0.77161
     3.25488     16.87217     16.32618      0.27545      0.26240      0.81257      0.76986
     3.26744     16.87284     16.31055      0.27526      0.26178      0.81201      0.76811
     3.28001     16.87264     16.29430      0.27506      0.26116      0.81144      0.76634
     3.29257     16.87149     16.27737      0.27487      0.26054      0.81087      0.76456
     3.30513     16.86931     16.25974      0.27467      0.25991      0.81028      0.76277
     3.31770     16.86603     16.24134      0.27446      0.25927      0.80969      0.76097
     3.33026     16.86158     16.22215      0.27426      0.25864      0.80909      0.75917
     3.34282     16.85588     16.20213      0.27405      0.25800      0.80848      0.75736
     3.35538     16.84889     16.18123      0.27384      0.25735      0.80786      0.75554
     3.36795     16.84053     16.15944      0.27362      0.25671      0.80723      0.75372
     3.38051     16.83077     16.13672      0.27341      0.25606      0.80660      0.75189
     3.39307     16.81955     16.11304      0.27319      0.25541      0.80595      0.75006
     3.40564     16.80684     16.08840      0.27296      0.25476      0.80530      0.74822
     3.41820     16.79260     16.06276      0.27274      0.25410      0.80464      0.74639
     3.43076     16.77681     16.03614      0.27251      0.25345      0.80398      0.74455
     3.44332     16.75944     16.00849      0.27228      0.25279      0.80330      0.74271
     3.45589     16.74048     15.97983      0.27205      0.25213      0.80262      0.74086
     3.46845     16.71991     15.95014      0.27181      0.25147      0.80193      0.73902
     3.48101     16.69772     15.91944      0.27158      0.25082      0.80124      0.73718


==> anc/bset_g2.txt <==
# T/Tc, g_max^2, g_min^2
     0.98101     47.98349     37.17431
     0.99835     46.10254     36.57955
     1.01568     44.29984     35.98291
     1.03301     42.57558     35.38459
     1.05035     40.92916     34.78484
     1.06768     39.35946     34.18390
     1.08501     37.86488     33.58197
     1.10235     36.44339     32.97931
     1.11968     35.22421     32.37611
     1.13701     34.06112     31.77260
     1.15435     33.03799     31.16900
     1.17168     32.14333     30.37575
     1.18901     31.26735     29.60146
     1.20635     30.41016     28.85044
     1.22368     29.57185     28.02180
     1.24102     28.75244     27.16399
     1.25835     27.95194     26.33919
     1.27568     27.17035     25.54616
     1.29302     26.40758     24.78362
     1.31035     25.77215     24.05037
     1.32768     25.18146     23.33390
     1.34502     24.59372     22.63563
     1.36235     24.00931     21.96852
     1.37968     23.42865     21.33047
     1.39702     22.85212     20.71950
     1.41435     22.28021     20.13380
     1.43168     21.71334     19.57170
     1.44902     21.15201     19.03164
     1.46635     20.59669     18.51221
     1.48368     20.04789     18.01211
     1.50102     19.50611     17.53016
     1.51835     18.97185     17.06527
     1.53568     18.44564     16.61644
     1.55302     17.92798     16.18279
     1.57035     17.41935     15.76352
     1.58769     16.92025     15.35786
     1.60502     16.43112     14.96519
     1.62235     15.95240     14.58489
     1.63969     15.48449     14.21642
     1.65702     15.02776     13.85929
     1.67435     14.58255     13.51304
     1.69169     14.18152     13.17731
     1.70902     13.80400     12.85168
     1.72635     13.43428     12.53588
     1.74369     13.07244     12.18973
     1.76102     12.71860     11.85458
     1.77835     12.37291     11.53173
     1.79569     12.03551     11.22087
     1.81302     11.70653     10.92168
     1.83035     11.38618     10.63385
     1.84769     11.07458     10.35706
     1.86502     10.77187     10.09099
     1.88235     10.47819      9.83533
     1.89969     10.19364      9.58975
     1.91702      9.95600      9.35394
     1.93436      9.73269      9.12757
     1.95169      9.51719      8.91034
     1.96902      9.30924      8.70195
     1.98636      9.10859      8.49348
     2.00369      8.91498      8.27047
     2.02102      8.73456      8.05871
     2.03836      8.56529      7.85784
     2.05569      8.40141      7.66745
     2.07302      8.24276      7.48712
     2.09036      8.08916      7.31644
     2.10769      7.94043      7.15495
     2.12502      7.79643      7.00222
     2.14236      7.65698      6.85782
     2.15969      7.52196      6.72131
     2.17702      7.39119      6.59228
     2.19436      7.26455      6.47032
     2.21169      7.14190      6.35503
     2.22902      7.02310      6.24604
     2.24636      6.90804      6.14297
     2.26369      6.79658      6.04549
     2.28103      6.68861      5.95326
     2.29836      6.58400      5.86596
     2.31569      6.48266      5.78330
     2.33303      6.38446      5.70501
     2.35036      6.28932      5.63081
     2.36769      6.19712      5.56045
     2.38503      6.10777      5.49372
     2.40236      6.02118      5.43038
     2.41969      5.93725      5.37024
     2.43703      5.85590      5.31310
     2.45436      5.77703      5.25879
     2.47169      5.70058      5.20714
     2.48903      5.62645      5.15422
     2.50636      5.55458      5.10212
     2.52369      5.48489      5.05266
     2.54103      5.41731      5.00571
     2.55836      5.35177      4.96115
     2.57569      5.28819      4.91887
     2.59303      5.22653      4.87812
     2.61036      5.16671      4.83844
     2.62770      5.10867      4.80106
     2.64503      5.05236      4.76588
     2.66236      4.99772      4.73282
     2.67970      4.94470      4.70176
     2.69703      4.89324      4.67265
     2.71436      4.84329      4.64540
     2.73170      4.79481      4.61992
     2.74903      4.74774      4.58928
     2.76636      4.70205      4.55565
     2.78370      4.66012      4.52340
     2.80103      4.63196      4.49248
     2.81836      4.60511      4.46149
     2.83570      4.57954      4.42763
     2.85303      4.55518      4.39498
     2.87036      4.53198      4.36349
     2.88770      4.50991      4.33312
     2.90503      4.48892      4.30382
     2.92236      4.46896      4.27555
     2.93970      4.45272      4.24827
     2.95703      4.44365      4.22048
     2.97437      4.43547      4.18944
     2.99170      4.42815      4.15928
     3.00903      4.42164      4.12995
     3.02637      4.41591      4.10143
     3.04370      4.41092      4.07369
     3.06103      4.40664      4.04672
     3.07837      4.40304      4.02048
     3.09570      4.40009      3.99495
     3.11303      4.39775      3.97011
     3.13037      4.39600      3.94594
     3.14770      4.39481      3.92241
     3.16503      4.39415      3.89952
     3.18237      4.39400      3.87722
     3.19970      4.39465      3.85551
     3.21703      4.39761      3.83437
     3.23437      4.40106      3.81378
     3.25170      4.40498      3.79372
     3.26904      4.40936      3.77418
     3.28637      4.41416      3.75514
     3.30370      4.41937      3.73658
     3.32104      4.42496      3.71851
     3.33837      4.43092      3.70088
     3.35570      4.43722      3.68370
     3.37304      4.44385      3.66695
     3.39037      4.45079      3.65062
     3.40770      4.45802      3.63469
     3.42504      4.46553      3.61915
     3.44237      4.47330      3.60400
     3.45970      4.48131      3.58922
     3.47704      4.48954      3.57480
     3.49437      4.49799      3.56072
     3.51170      4.50664      3.54699
     4.22238      4.91366      3.18629
     4.23971      4.92302      3.18086
     4.25704      4.93231      3.17554
     4.27438      4.94151      3.17033
     4.29171      4.95064      3.16522
     4.30905      4.95968      3.16020
     4.32638      4.96864      3.15529
     4.34371      4.97753      3.15047
     4.36105      4.98632      3.14575
     4.37838      4.99503      3.14112
     4.39571      5.00367      3.13657
     4.41305      5.01220      3.13211
     4.43038      5.02066      3.12774


==> anc/bset_masses_3.txt <==
# T/Tc,massG_min*eval, massG_max*eval, massL_min*eval, massL_max*eval, massS_min*eval, massS_max*eval
     0.98101      0.84051      0.94592      0.51789      0.53280      0.54789      0.56280
     1.00789      0.85809      0.95099      0.50301      0.51571      0.53301      0.54571
     1.03476      0.87495      0.95518      0.48861      0.49934      0.51861      0.52934
     1.06164      0.89102      0.95860      0.47487      0.48378      0.50487      0.51378
     1.08851      0.90625      0.96134      0.46183      0.46909      0.49183      0.49909
     1.11539      0.92059      0.96350      0.44953      0.45586      0.47953      0.48586
     1.14226      0.93398      0.96788      0.43799      0.44395      0.46799      0.47395
     1.16914      0.94481      0.97180      0.42722      0.43309      0.45722      0.46309
     1.19601      0.95118      0.97495      0.41674      0.42306      0.44674      0.45306
     1.22289      0.95694      0.97734      0.40670      0.41404      0.43670      0.44404
     1.24976      0.96061      0.98196      0.39768      0.40581      0.42768      0.43581
     1.27664      0.96365      0.98569      0.38962      0.39832      0.41962      0.42832
     1.30351      0.96624      0.99173      0.38248      0.39191      0.41248      0.42191
     1.33039      0.96680      0.99721      0.37618      0.38632      0.40618      0.41632
     1.35726      0.96590      1.00145      0.37065      0.38139      0.40065      0.41139
     1.38414      0.96473      1.00443      0.36584      0.37705      0.39584      0.40705
     1.41101      0.96329      1.00617      0.36112      0.37324      0.39112      0.40324
     1.43789      0.96157      1.00667      0.35651      0.36990      0.38651      0.39990
     1.46476      0.95957      1.00599      0.35248      0.36700      0.38248      0.39700
     1.49164      0.95729      1.00414      0.34900      0.36447      0.37900      0.39447
     1.51851      0.95472      1.00120      0.34605      0.36228      0.37605      0.39228
     1.54539      0.95187      0.99723      0.34360      0.36040      0.37360      0.39040
     1.57226      0.94875      0.99232      0.34161      0.35878      0.37161      0.38878
     1.59913      0.94537      0.98654      0.34007      0.35740      0.37007      0.38740
     1.62601      0.94173      0.97999      0.33894      0.35624      0.36894      0.38624
     1.65288      0.93785      0.97279      0.33820      0.35528      0.36820      0.38528
     1.67976      0.93376      0.96526      0.33777      0.35450      0.36777      0.38450
     1.70663      0.92947      0.96020      0.33736      0.35390      0.36736      0.38390
     1.73351      0.92501      0.95458      0.33724      0.35345      0.36724      0.38345
     1.76038      0.91823      0.94844      0.33740      0.35316      0.36740      0.38316
     1.78726      0.91087      0.94184      0.33783      0.35301      0.36783      0.38301
     1.81413      0.90358      0.93486      0.33852      0.35301      0.36852      0.38301
     1.84101      0.89639      0.92756      0.33946      0.35316      0.36946      0.38316
     1.86788      0.88937      0.92002      0.34065      0.35346      0.37065      0.38346
     1.89476      0.88255      0.91232      0.34206      0.35391      0.37206      0.38391
     1.92163      0.87598      0.90532      0.34371      0.35451      0.37371      0.38451
     1.94851      0.86969      0.89997      0.34557      0.35527      0.37557      0.38527
     1.97538      0.86370      0.89488      0.34765      0.35634      0.37765      0.38634
     2.00226      0.85804      0.89045      0.34994      0.35836      0.37994      0.38836
     2.02913      0.85273      0.88614      0.35206      0.36048      0.38206      0.39048
     2.05601      0.84778      0.88196      0.35399      0.36270      0.38399      0.39270
     2.08288      0.84200      0.87793      0.35611      0.36504      0.38611      0.39504
     2.10976      0.83665      0.87434      0.35844      0.36749      0.38844      0.39749
     2.13663      0.83194      0.87145      0.36097      0.37007      0.39097      0.40007
     2.16351      0.82786      0.86873      0.36372      0.37278      0.39372      0.40278
     2.19038      0.82438      0.86618      0.36669      0.37604      0.39669      0.40604
     2.21726      0.82150      0.86380      0.36988      0.37975      0.39988      0.40975
     2.24413      0.81918      0.86159      0.37331      0.38360      0.40331      0.41360
     2.27101      0.81663      0.85956      0.37697      0.38757      0.40697      0.41757
     2.29788      0.81435      0.85770      0.38076      0.39165      0.41076      0.42165
     2.32476      0.81258      0.85602      0.38434      0.39585      0.41434      0.42585
     2.35163      0.81131      0.85451      0.38800      0.40017      0.41800      0.43017
     2.37851      0.81052      0.85318      0.39190      0.40459      0.42190      0.43459
     2.40538      0.81022      0.85203      0.39605      0.40911      0.42605      0.43911
     2.43226      0.81039      0.85105      0.40045      0.41374      0.43045      0.44374
     2.45913      0.81101      0.85024      0.40511      0.41847      0.43511      0.44847
     2.48601      0.81206      0.84960      0.41002      0.42330      0.44002      0.45330
     2.51288      0.81354      0.84913      0.41519      0.42823      0.44519      0.45823
     2.53976      0.81543      0.84883      0.42062      0.43338      0.45062      0.46338
     2.56663      0.81771      0.84869      0.42631      0.43864      0.45631      0.46864
     2.59351      0.82036      0.84872      0.43227      0.44402      0.46227      0.47402
     2.62038      0.82330      0.84890      0.43849      0.44951      0.46849      0.47951
     2.64726      0.82572      0.84924      0.44498      0.45512      0.47498      0.48512
     2.67413      0.82847      0.85015      0.45173      0.46085      0.48173      0.49085
     2.70101      0.83156      0.85136      0.45874      0.46669      0.48874      0.49669
     2.72788      0.83496      0.85272      0.46603      0.47265      0.49603      0.50265
     2.75475      0.83805      0.85423      0.47343      0.47988      0.50343      0.50988
     2.78163      0.84130      0.85589      0.48103      0.48737      0.51103      0.51737
     2.80850      0.84388      0.85789      0.48779      0.49501      0.51779      0.52501
     2.83538      0.84664      0.86118      0.49364      0.50280      0.52364      0.53280
     2.86225      0.84928      0.86487      0.49955      0.51072      0.52955      0.54072
     2.88913      0.85141      0.86973      0.50553      0.51922      0.53553      0.54922
     2.91600      0.85373      0.87570      0.51156      0.52835      0.54156      0.55835
     2.94288      0.85623      0.88186      0.51765      0.53771      0.54765      0.56771
     2.96975      0.85890      0.88820      0.52379      0.54729      0.55379      0.57729
     2.99663      0.86174      0.89472      0.52998      0.55711      0.55998      0.58711
     3.02350      0.86474      0.90140      0.53622      0.56714      0.56622      0.59714
     3.05038      0.86791      0.90824      0.54252      0.57740      0.57252      0.60740
     3.07725      0.87124      0.91523      0.54885      0.58786      0.57885      0.61786
     3.10413      0.87472      0.92236      0.55523      0.59852      0.58523      0.62852
     3.13100      0.87835      0.92963      0.56166      0.60938      0.59166      0.63938
     3.15788      0.88138      0.93702      0.56812      0.62044      0.59812      0.65044
     3.18475      0.88422      0.94453      0.57462      0.63168      0.60462      0.66168
     3.21163      0.88715      0.95216      0.58116      0.64310      0.61116      0.67310
     3.23850      0.89017      0.95990      0.58773      0.65469      0.61773      0.68469
     3.26538      0.89329      0.96774      0.59434      0.66644      0.62434      0.69644
     3.29225      0.89649      0.97568      0.60097      0.67835      0.63097      0.70835
     3.31913      0.89977      0.98371      0.60764      0.69041      0.63764      0.72041
     3.34600      0.90314      0.99183      0.61434      0.70261      0.64434      0.73261
     3.37288      0.90659      1.00004      0.62106      0.71494      0.65106      0.74494
     3.39975      0.91011      1.00833      0.62781      0.72740      0.65781      0.75740
     3.42663      0.91371      1.01669      0.63458      0.73999      0.66458      0.76999
     3.45350      0.91739      1.02513      0.64137      0.75268      0.67137      0.78268
     3.48038      0.92113      1.03363      0.64819      0.76547      0.67819      0.79547
     3.50725      0.92495      1.04221      0.65502      0.77837      0.68502      0.80837


==> anc/bset_width_3.txt <==
# T/Tc, widthG_min*eval, widthG_max*eval, widthL_min*eval, widthL_max*eval, widthS_min*eval, widthS_max*eval
     0.98101      0.11570      0.13623      0.04092      0.05482      0.08429      0.12220
     1.00789      0.11826      0.13613      0.04278      0.05561      0.09124      0.12484
     1.03476      0.12071      0.13596      0.04464      0.05638      0.09823      0.12736
     1.06164      0.12305      0.13574      0.04649      0.05714      0.10518      0.12973
     1.08851      0.12527      0.13625      0.04833      0.05788      0.11202      0.13195
     1.11539      0.12737      0.13667      0.04977      0.05861      0.11776      0.13402
     1.14226      0.12934      0.13702      0.05121      0.05933      0.12331      0.13592
     1.16914      0.13118      0.13729      0.05265      0.06005      0.12868      0.13765
     1.19601      0.13270      0.13749      0.05410      0.06075      0.13382      0.13952
     1.22289      0.13279      0.13767      0.05553      0.06145      0.13862      0.14298
     1.24976      0.13287      0.13862      0.05690      0.06214      0.14041      0.14714
     1.27664      0.13295      0.13941      0.05780      0.06283      0.14203      0.15153
     1.30351      0.13303      0.14005      0.05875      0.06352      0.14347      0.15542
     1.33039      0.13311      0.14053      0.05975      0.06457      0.14430      0.15878
     1.35726      0.13319      0.14087      0.06081      0.06612      0.14478      0.16163
     1.38414      0.13313      0.14114      0.06191      0.06764      0.14509      0.16395
     1.41101      0.13300      0.14182      0.06306      0.06913      0.14523      0.16575
     1.43789      0.13288      0.14238      0.06424      0.07057      0.14520      0.16704
     1.46476      0.13276      0.14283      0.06546      0.07196      0.14502      0.16784
     1.49164      0.13263      0.14317      0.06672      0.07332      0.14470      0.16818
     1.51851      0.13250      0.14341      0.06765      0.07462      0.14423      0.16810
     1.54539      0.13236      0.14355      0.06857      0.07588      0.14363      0.16794
     1.57226      0.13221      0.14359      0.06950      0.07709      0.14291      0.16726
     1.59913      0.13198      0.14356      0.07042      0.07824      0.14208      0.16607
     1.62601      0.13176      0.14343      0.07134      0.07934      0.14114      0.16439
     1.65288      0.13154      0.14323      0.07214      0.08039      0.14010      0.16277
     1.67976      0.13132      0.14296      0.07279      0.08161      0.13898      0.16130
     1.70663      0.13110      0.14262      0.07344      0.08292      0.13779      0.15976
     1.73351      0.13089      0.14223      0.07410      0.08420      0.13652      0.15810
     1.76038      0.13068      0.14178      0.07475      0.08543      0.13520      0.15626
     1.78726      0.13048      0.14128      0.07541      0.08665      0.13383      0.15425
     1.81413      0.13029      0.14074      0.07607      0.08811      0.13242      0.15211
     1.84101      0.13011      0.14016      0.07673      0.08955      0.13031      0.14983
     1.86788      0.12943      0.13956      0.07739      0.09096      0.12732      0.14744
     1.89476      0.12852      0.13894      0.07806      0.09232      0.12436      0.14495
     1.92163      0.12768      0.13830      0.07873      0.09365      0.12145      0.14238
     1.94851      0.12691      0.13795      0.07941      0.09492      0.11860      0.13974
     1.97538      0.12623      0.13775      0.08009      0.09615      0.11584      0.13705
     2.00226      0.12565      0.13754      0.08077      0.09732      0.11318      0.13430
     2.02913      0.12516      0.13733      0.08146      0.09843      0.11063      0.13212
     2.05601      0.12477      0.13711      0.08216      0.09947      0.10819      0.13013
     2.08288      0.12448      0.13689      0.08286      0.10046      0.10585      0.12811
     2.10976      0.12429      0.13667      0.08357      0.10137      0.10311      0.12605
     2.13663      0.12421      0.13646      0.08428      0.10222      0.10056      0.12396
     2.16351      0.12421      0.13624      0.08501      0.10299      0.09820      0.12185
     2.19038      0.12431      0.13603      0.08573      0.10370      0.09602      0.11971
     2.21726      0.12450      0.13582      0.08647      0.10433      0.09401      0.11756
     2.24413      0.12476      0.13569      0.08721      0.10489      0.09216      0.11538
     2.27101      0.12511      0.13581      0.08796      0.10538      0.09044      0.11320
     2.29788      0.12553      0.13593      0.08872      0.10601      0.08886      0.11100
     2.32476      0.12601      0.13607      0.08948      0.10659      0.08740      0.10880
     2.35163      0.12655      0.13620      0.09026      0.10710      0.08604      0.10659
     2.37851      0.12716      0.13635      0.09104      0.10751      0.08478      0.10437
     2.40538      0.12781      0.13650      0.09182      0.10785      0.08360      0.10216
     2.43226      0.12838      0.13666      0.09262      0.10810      0.08249      0.09995
     2.45913      0.12899      0.13682      0.09342      0.10827      0.08101      0.09874
     2.48601      0.12899      0.13699      0.09423      0.10836      0.07949      0.09761
     2.51288      0.12892      0.13717      0.09505      0.10836      0.07806      0.09650
     2.53976      0.12888      0.13735      0.09587      0.10828      0.07672      0.09542
     2.56663      0.12888      0.13753      0.09671      0.10811      0.07545      0.09437
     2.59351      0.12891      0.13773      0.09755      0.10787      0.07426      0.09334
     2.62038      0.12897      0.13793      0.09839      0.10754      0.07315      0.09234
     2.64726      0.12906      0.13813      0.09925      0.10714      0.07203      0.09137
     2.67413      0.12918      0.13835      0.09988      0.10666      0.06986      0.09042
     2.70101      0.12932      0.13856      0.10032      0.10611      0.06773      0.08950
     2.72788      0.12950      0.13879      0.10076      0.10548      0.06564      0.08860
     2.75475      0.12970      0.13963      0.10119      0.10573      0.06359      0.08773
     2.78163      0.12992      0.14069      0.10163      0.10616      0.06158      0.08688
     2.80850      0.13017      0.14178      0.10206      0.10670      0.05960      0.08605
     2.83538      0.13044      0.14289      0.10216      0.10773      0.05766      0.08525
     2.86225      0.13073      0.14401      0.10138      0.10876      0.05577      0.08447
     2.88913      0.13104      0.14515      0.10038      0.10982      0.05390      0.08371
     2.91600      0.13138      0.14630      0.09933      0.11088      0.05208      0.08298
     2.94288      0.13173      0.14746      0.09823      0.11196      0.05030      0.08227
     2.96975      0.13209      0.14863      0.09708      0.11305      0.04855      0.08158
     2.99663      0.13248      0.14982      0.09590      0.11415      0.04685      0.08091
     3.02350      0.13288      0.15101      0.09467      0.11527      0.04518      0.08025
     3.05038      0.13330      0.15221      0.09341      0.11640      0.04355      0.07962
     3.07725      0.13373      0.15351      0.09212      0.11753      0.04196      0.07901
     3.10413      0.13417      0.15485      0.09080      0.11868      0.04041      0.07842
     3.13100      0.13463      0.15620      0.08946      0.11983      0.03890      0.07785
     3.15788      0.13510      0.15757      0.08809      0.12100      0.03742      0.07729
     3.18475      0.13559      0.15896      0.08671      0.12217      0.03599      0.07675
     3.21163      0.13608      0.16037      0.08531      0.12335      0.03459      0.07638
     3.23850      0.13656      0.16180      0.08390      0.12454      0.03323      0.07636
     3.26538      0.13682      0.16324      0.08248      0.12573      0.03191      0.07636
     3.29225      0.13709      0.16469      0.08105      0.12693      0.03063      0.07637
     3.31913      0.13737      0.16616      0.07963      0.12814      0.02939      0.07639
     3.34600      0.13766      0.16764      0.07820      0.12935      0.02818      0.07641
     3.37288      0.13796      0.16913      0.07677      0.13057      0.02701      0.07645
     3.39975      0.13827      0.17063      0.07535      0.13179      0.02588      0.07649
     3.42663      0.13859      0.17214      0.07393      0.13302      0.02478      0.07655
     3.45350      0.13892      0.17366      0.07253      0.13425      0.02372      0.07661
     3.48038      0.13925      0.17519      0.07114      0.13548      0.02270      0.07668
     3.50725      0.13960      0.17673      0.06975      0.13672      0.02171      0.07676

